Holography for integrable field theories

We develop a holographic dual to the integrable field theories built from $4d$ Chern-Simons theory. The dual theory is a topological string on a generalized Calabi-Yau manifold, which is entirely encoded in a geometric object we call a planar spectral curve. We describe the RG flow for a planar integrable field theory as a geometric flow on the moduli of planar spectral curves. This description is valid at all orders in the 't Hooft coupling. We compute this flow explicitly up to two loops in many examples, and find an exact match with known field theory results. At one loop this includes a wide class of models. At two loops we reproduce the RG flow for the principal chiral model with WZ term, and for a class of integrable $\sigma$-models with target $U(N) \times U(N)$.

==> GxG_two_loop_RG.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    154116,       3477]
NotebookOptionsPosition[    150459,       3415]
NotebookOutlinePosition[    150859,       3431]
CellTagsIndexPosition[    150816,       3428]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["G\[Times]G model: two-loop RG flow from the holographic algorithm", \
"Title",ExpressionUUID->"c053e373-3fd7-4337-8dbc-8d3e905ffe58"],

Cell["Supplementary notebook ", "Subtitle",
 CellChangeTimes->{{3.999951933955757*^9, 
  3.999951939455678*^9}},ExpressionUUID->"798261f1-089c-4d03-8a6c-\
b3e3560153cb"],

Cell["\<\
This notebook reproduces the two-loop RG flow of the integrable G\[Times]G \
model of Levine and Tseytlin (arXiv:2103.10513, eq. (B.9)) from the \
holographic algorithm. The five blocks follow the steps of section 4.6. The \
GxG integrable model. To run it, use Evaluation > Evaluate Notebook. The \
first cell clears any previous definitions. The two cells at the end of Block \
5 compare our flow with theirs at one and two loops, and every line should \
return 0.\
\>", "Text",
 CellChangeTimes->{{4.000290365666173*^9, 4.00029037111799*^9}, {
  4.0002904073366528`*^9, 
  4.000290482413095*^9}},ExpressionUUID->"13bb33a3-9c59-472d-b6df-\
ac91f9c8776b"],

Cell["\<\
Notation.
\[Zeta]1p, \[Zeta]2p, \[Zeta]1m, \[Zeta]2m are the zeroes \[Zeta]_1^+, \
\[Zeta]_2^+, \[Zeta]_1^-, \[Zeta]_2^-
z2 is the second double pole (the first one is at z = 0)
\[Phi]hat is the solution of the Bernoulli equation 
g is the g in V_+ = g \[PartialD]_z, with coefficients A1, A2, C11, ..., C23 \
and constants \[Gamma]0, \[Gamma]1
B0, R0, Bz2, Rz2 are B_p and R_p at p = 0 and p = z_2
d\[Zeta]1p, ..., dz2 and ds, dt, du, db is the \[Delta]_RG of the moduli and \
of the couplings
F4[i, j], F9[i, j] are the polynomials F^(4)_ij and F^(9)_ij of Levine and \
Tseytlin\
\>", "Text",
 CellChangeTimes->{{4.000290581538046*^9, 
  4.000290694350638*^9}},ExpressionUUID->"f9832831-f7d0-42d8-938e-\
688ccb827c15"],

Cell["\<\
ClearAll[\"Global`*\"]
\
\>", "Input",
 CellChangeTimes->{{3.9999362023389897`*^9, 3.9999362215205*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"1305f634-7d69-4840-8da2-ce0b4b54bc0d"],

Cell[CellGroupData[{

Cell["Block 1. The one-form and the couplings", "Section",ExpressionUUID->"ca9dfc07-0633-4726-ae0c-20a0a42d94aa"],

Cell["\<\
The one-form \[Phi], the levels k1, k2 (minus the residues of \[Phi] at 0 and \
z2), and the couplings s, u, t, b as functions of the moduli \[Zeta]1p, \
\[Zeta]2p, \[Zeta]1m, \[Zeta]2m, z2. The couplings are obtained in the \
appendix of the paper, by matching with eq. (3.2) of Delduc\[Dash]Lacroix\
\[Dash]Sfetsos\[Dash]Siampos (arXiv:2010.07879).\
\>", "Text",ExpressionUUID->"b709e0fa-7ed2-423b-b43d-cfac0fdfe961"],

Cell["\<\
(* the one-form *)
\[Phi] = -(z - \[Zeta]1p) (z - \[Zeta]2p) (z - \[Zeta]1m) (z - \
\[Zeta]2m)/(z^2 (z - z2)^2);

(* the levels: minus the residues of \[Phi] at 0 and z2 *)
k1 = 2 \[Zeta]1p \[Zeta]2p \[Zeta]1m \[Zeta]2m/z2^3 - (\[Zeta]1p \[Zeta]2p (\
\[Zeta]1m + \[Zeta]2m) + \[Zeta]1m \[Zeta]2m (\[Zeta]1p + \[Zeta]2p))/z2^2;
k2 = ((z2 - \[Zeta]1p) (z2 - \[Zeta]2p) (2 z2 - \[Zeta]1m - \[Zeta]2m) + (z2 \
- \[Zeta]1m) (z2 - \[Zeta]2m) (2 z2 - \[Zeta]1p - \[Zeta]2p))/z2^2 - 2 (z2 - \
\[Zeta]1p) (z2 - \[Zeta]2p) (z2 - \[Zeta]1m) (z2 - \[Zeta]2m)/z2^3;

(* the couplings *)
s = (\[Zeta]1m \[Zeta]2m (\[Zeta]1p + \[Zeta]2p) - \[Zeta]1p \[Zeta]2p (\
\[Zeta]1m + \[Zeta]2m))/z2^2;
u = ((z2 - \[Zeta]1p) (z2 - \[Zeta]2p) (2 z2 - \[Zeta]1m - \[Zeta]2m) - (z2 - \
\[Zeta]1m) (z2 - \[Zeta]2m) (2 z2 - \[Zeta]1p - \[Zeta]2p))/z2^2;
t = (\[Zeta]1m \[Zeta]2m (z2 - \[Zeta]1p) (z2 - \[Zeta]2p) - \[Zeta]1p \
\[Zeta]2p (z2 - \[Zeta]1m) (z2 - \[Zeta]2m))/z2^3;
b = -(\[Zeta]1p \[Zeta]2p (z2 - \[Zeta]1m) (z2 - \[Zeta]2m) + \[Zeta]1m \
\[Zeta]2m (z2 - \[Zeta]1p) (z2 - \[Zeta]2p))/z2^3;\
\>", "Input",
 CellLabel->
  "In[857]:=",ExpressionUUID->"df0121fe-0d04-4b2e-88bd-b0ec4e7fd28a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Block 2. Phi hat and the vector field V+ = g \[PartialD]z", "Section",
 CellChangeTimes->{{3.999951176633526*^9, 
  3.999951189699465*^9}},ExpressionUUID->"70716482-90b2-42ea-aaf4-\
4552c8ca4fcd"],

Cell["\<\
The one-form \[Phi]hat to first order in \[Lambda]. We expand 1/\[Phi]hat to \
first order in \[Lambda] and compute the partial fraction decomposition of \
each order. Then g is the sum of the terms with poles at the anti-chiral \
zeroes \[Zeta]1m, \[Zeta]2m, which lie in D-, plus a constant \[Gamma]0 + \
\[Lambda] \[Gamma]1, fixed in Block 3. The coefficients A_i (order \
\[Lambda]^0) and C_{i,n} (order \[Lambda]^1) of these terms are read off from \
the partial fractions.\
\>", "Text",
 CellChangeTimes->{{3.999951194288619*^9, 
  3.999951195164426*^9}},ExpressionUUID->"8bfeb0a5-f891-4a50-b08b-\
6d301e2fd751"],

Cell["\<\
(* the one-form to first order in \[Lambda] *)
\[Phi]hat = \[Phi] + \[Lambda] (1/(z - \[Zeta]1p) + 1/(z - \[Zeta]2p) - 1/(z \
- \[Zeta]1m) - 1/(z - \[Zeta]2m));

(* 1/\[Phi]hat to first order in \[Lambda], its two orders, and their partial \
fraction decompositions *)
V = Normal[Series[1/\[Phi]hat, {\[Lambda], 0, 1}]];
V0 = Coefficient[V, \[Lambda], 0];
V1 = Coefficient[V, \[Lambda], 1];
pf0 = Apart[V0, z];
pf1 = Apart[V1, z];\
\>", "Input",
 CellChangeTimes->{{3.99995120341261*^9, 3.9999512047995033`*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"5367afe4-3d84-41d9-859d-c5ee6ed90519"],

Cell["\<\
(* coefficients of the terms with poles at the anti-chiral zeroes: A_i at \
order \[Lambda]^0, C_{i,n} at order \[Lambda]^1 *)
A1 = Together[SeriesCoefficient[pf0, {z, \[Zeta]1m, -1}]];
A2 = Together[SeriesCoefficient[pf0, {z, \[Zeta]2m, -1}]];
C11 = Together[SeriesCoefficient[pf1, {z, \[Zeta]1m, -1}]];
C12 = Together[SeriesCoefficient[pf1, {z, \[Zeta]1m, -2}]];
C13 = Together[SeriesCoefficient[pf1, {z, \[Zeta]1m, -3}]];
C21 = Together[SeriesCoefficient[pf1, {z, \[Zeta]2m, -1}]];
C22 = Together[SeriesCoefficient[pf1, {z, \[Zeta]2m, -2}]];
C23 = Together[SeriesCoefficient[pf1, {z, \[Zeta]2m, -3}]];

(* V+ = g d_z: the terms with poles at the anti-chiral zeroes, plus the \
constants \[Gamma]0 + \[Lambda] \[Gamma]1 *)
poles0 = A1/(z - \[Zeta]1m) + A2/(z - \[Zeta]2m);
poles1 = C11/(z - \[Zeta]1m) + C12/(z - \[Zeta]1m)^2 + C13/(z - \[Zeta]1m)^3 \
+ C21/(z - \[Zeta]2m) + C22/(z - \[Zeta]2m)^2 + C23/(z - \[Zeta]2m)^3;
g = poles0 + \[Gamma]0 + \[Lambda] (poles1 + \[Gamma]1);\
\>", "Input",
 CellLabel->
  "In[878]:=",ExpressionUUID->"807cce0c-a3c9-4fee-91c6-65bbc1820f3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Block 3. Matching at the double poles", "Section",ExpressionUUID->"25958f2b-8df0-440a-bafc-b8be87b71783"],

Cell["\<\
Near p = 0 and p = z2, \[Phi]hat = B_p/(z - p)^2 + R_p/(z - p) + O(1), and \
the order-\[Lambda] part of \[Phi]hat is regular there, so B_p and R_p are \
those of \[Phi]. The condition g(0) = 0 fixes \[Gamma]0 and \[Gamma]1. The \
five conditions \[Delta]B0 = 2 \[Lambda] g'(0) B0, \[Delta]R0 = 0, \[Delta]z2 \
= 2 \[Lambda] g(z2), \[Delta]Bz2 = 2 \[Lambda] g'(z2) Bz2, \[Delta]Rz2 = 0 \
form a linear system M . (variations of the moduli) = rhs, where M is the \
matrix of derivatives of (B0, R0, z2, Bz2, Rz2) with respect to the moduli. \
Inverting M gives the variations of the moduli.\
\>", "Text",ExpressionUUID->"9c11596f-7bf7-40d5-ae5f-c089ab0c045b"],

Cell["\<\
(* B_p and R_p at p = 0 and p = z2 *)
B0 = -\[Zeta]1p \[Zeta]2p \[Zeta]1m \[Zeta]2m/z2^2;
R0 = -k1;
Bz2 = -(z2 - \[Zeta]1p) (z2 - \[Zeta]2p) (z2 - \[Zeta]1m) (z2 - \
\[Zeta]2m)/z2^2;
Rz2 = -k2;

(* g(0) = 0 at each order in \[Lambda] fixes the constants *)
\[Gamma]0 = -(poles0 /. z -> 0);
\[Gamma]1 = -(poles1 /. z -> 0);\
\>", "Input",
 CellLabel->
  "In[903]:=",ExpressionUUID->"4f6a9299-9bcb-4365-83b8-fb93eef3fbf2"],

Cell["\<\
(* the moduli *)
moduli = {\[Zeta]1p, \[Zeta]2p, \[Zeta]1m, \[Zeta]2m, z2};

(* the matrix: row i contains the derivatives of the i-th of B0, R0, z2, Bz2, \
Rz2 with respect to the moduli *)
M = D[{B0, R0, z2, Bz2, Rz2}, {moduli}];

(* the right-hand side of the five conditions *)
rhs = 2 \[Lambda] {(D[g, z] /. z -> 0) B0, 0, g /. z -> z2, (D[g, z] /. z -> \
z2) Bz2, 0};

(* inverting the matrix gives the variations of the moduli *)
{d\[Zeta]1p, d\[Zeta]2p, d\[Zeta]1m, d\[Zeta]2m, dz2} = Together[Inverse[M]] \
. rhs;\
\>", "Input",
 CellLabel->
  "In[912]:=",ExpressionUUID->"796a2e85-081e-457f-a199-475dbd2804e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Block 4. The flow of the couplings", "Section",ExpressionUUID->"be1584ef-d8e0-49c9-b6c3-50c276844d40"],

Cell["\<\
The chain rule gives \[Delta]_RG s, \[Delta]_RG t, \[Delta]_RG u, \[Delta]_RG \
b as functions of the moduli. Their terms of order \[Lambda] and \[Lambda]^2 \
give the one- and two-loop flows.\
\>", "Text",ExpressionUUID->"be36bd7c-a535-4010-a713-48e5fdd01f29"],

Cell["\<\
(* chain rule *)
ds = D[s, \[Zeta]1p] d\[Zeta]1p + D[s, \[Zeta]2p] d\[Zeta]2p + D[s, \
\[Zeta]1m] d\[Zeta]1m + D[s, \[Zeta]2m] d\[Zeta]2m + D[s, z2] dz2;
dt = D[t, \[Zeta]1p] d\[Zeta]1p + D[t, \[Zeta]2p] d\[Zeta]2p + D[t, \
\[Zeta]1m] d\[Zeta]1m + D[t, \[Zeta]2m] d\[Zeta]2m + D[t, z2] dz2;
du = D[u, \[Zeta]1p] d\[Zeta]1p + D[u, \[Zeta]2p] d\[Zeta]2p + D[u, \
\[Zeta]1m] d\[Zeta]1m + D[u, \[Zeta]2m] d\[Zeta]2m + D[u, z2] dz2;
db = D[b, \[Zeta]1p] d\[Zeta]1p + D[b, \[Zeta]2p] d\[Zeta]2p + D[b, \
\[Zeta]1m] d\[Zeta]1m + D[b, \[Zeta]2m] d\[Zeta]2m + D[b, z2] dz2;

(* one-loop (order \[Lambda]) and two-loop (order \[Lambda]^2) parts *)
ds1 = Coefficient[ds, \[Lambda], 1];
ds2 = Coefficient[ds, \[Lambda], 2];
dt1 = Coefficient[dt, \[Lambda], 1];
dt2 = Coefficient[dt, \[Lambda], 2];
du1 = Coefficient[du, \[Lambda], 1];
du2 = Coefficient[du, \[Lambda], 2];
db1 = Coefficient[db, \[Lambda], 1];
db2 = Coefficient[db, \[Lambda], 2];\
\>", "Input",
 CellLabel->
  "In[923]:=",ExpressionUUID->"46000e0a-e0af-4a31-93fc-42ad86bbfa45"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Block 5. Comparison with Levine\[Dash]Tseytlin", "Section",ExpressionUUID->"fc1434b8-9f6a-4bc0-8c0a-e50c464a9bbc"],

Cell["\<\
In the normalization of the paper (\[Alpha]' c_G -> \[Lambda]), eq. (B.9) of \
Levine\[Dash]Tseytlin (arXiv:2103.10513) reads \[Delta]_RG k1 = \[Delta]_RG \
k2 = 0 and \[Delta]_RG \[Rho]_ij = \[Lambda] F4[i, j]/(s u - t^2)^2 + \
\[Lambda]^2 F9[i, j]/(s u - t^2)^5, with \[Rho] = {{s, t + b}, {t - b, u}}. \
The polynomials F4 and F9 are copied from their supplementary file. Since s, \
t, u, b, k1, k2 were defined in Block 1 as functions of the moduli, these \
right-hand sides are functions of the moduli too. We compare \[Delta]_RG s \
with the entry [1, 1], \[Delta]_RG u with [2, 2], \[Delta]_RG t + \[Delta]_RG \
b with [1, 2] and \[Delta]_RG t - \[Delta]_RG b with [2, 1].\
\>", "Text",
 CellChangeTimes->{{3.999951338737637*^9, 
  3.999951340469121*^9}},ExpressionUUID->"ee7cf622-d5c3-4835-99c2-\
74a4fa6333af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"LT", " ", 
    RowBox[{"(", 
     RowBox[{"arXiv", ":", "2103.10513"}], ")"}], " ", 
    RowBox[{"App", ".", " ", 
     RowBox[{"B", ":", " ", 
      RowBox[{
       RowBox[{"the", " ", "one"}], "-", 
       RowBox[{"loop", " ", "polynomials", " ", 
        RowBox[{"F4", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}]}]}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"b", "^", "2"}]}], " ", 
       RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"4", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "t"}], " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", 
       RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "u"}], " ", "-", " ", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "2"}], " ", "k1"}], " ", "+", " ", 
      RowBox[{"4", " ", "b", " ", "t", " ", "u", " ", "k1"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"k1", "^", "2"}]}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "t"}], " ", "+", " ", 
      RowBox[{"3", " ", 
       RowBox[{"b", "^", "2"}], " ", 
       RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", "s", " ", 
       RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
      RowBox[{"t", "^", "4"}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "u"}], " ", "+", " ", 
      RowBox[{"b", " ", 
       RowBox[{"s", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "t", " ", "u"}], " ", "+", " ", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", "u"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", "t", " ", "u"}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"3", " ", "s", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"b", " ", "s", " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"s", " ", "t", " ", 
       RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", "t", " ", "u", " ", "k1"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "u", " ", "k1"}], " ", "-", " ", 
      RowBox[{"b", " ", 
       RowBox[{"u", "^", "2"}], " ", "k1"}], " ", "-", " ", 
      RowBox[{"t", " ", 
       RowBox[{"u", "^", "2"}], " ", "k1"}], " ", "+", " ", 
      RowBox[{"b", " ", 
       RowBox[{"s", "^", "2"}], " ", "k2"}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", "s", " ", "t", " ", "k2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", "t", " ", "k2"}], " ", "+", " ", 
      RowBox[{"s", " ", 
       RowBox[{"t", "^", "2"}], " ", "k2"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "k1", " ", "k2"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"F4", "[", 
      RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "t"}], " ", "+", " ", 
      RowBox[{"3", " ", 
       RowBox[{"b", "^", "2"}], " ", 
       RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", "s", " ", 
       RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
      RowBox[{"t", "^", "4"}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "u"}], " ", "-", " ", 
      RowBox[{"b", " ", 
       RowBox[{"s", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "t", " ", "u"}], " ", "-", " ", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", "u"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", "t", " ", "u"}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"3", " ", "s", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
      RowBox[{"b", " ", "s", " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"s", " ", "t", " ", 
       RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", "t", " ", "u", " ", "k1"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "u", " ", "k1"}], " ", "-", " ", 
      RowBox[{"b", " ", 
       RowBox[{"u", "^", "2"}], " ", "k1"}], " ", "+", " ", 
      RowBox[{"t", " ", 
       RowBox[{"u", "^", "2"}], " ", "k1"}], " ", "+", " ", 
      RowBox[{"b", " ", 
       RowBox[{"s", "^", "2"}], " ", "k2"}], " ", "+", " ", 
      RowBox[{"2", " ", "b", " ", "s", " ", "t", " ", "k2"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", "t", " ", "k2"}], " ", "-", " ", 
      RowBox[{"s", " ", 
       RowBox[{"t", "^", "2"}], " ", "k2"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", "k1", " ", "k2"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"F4", "[", 
      RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"b", "^", "2"}], " ", 
       RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"b", "^", "2"}], " ", "s", " ", "u"}], " ", "-", " ", 
      RowBox[{"4", " ", 
       RowBox[{"b", "^", "2"}], " ", "t", " ", "u"}], " ", "-", " ", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"b", "^", "2"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"t", "^", "2"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", "k2"}], " ", "-", " ", 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"t", "^", "2"}], " ", "k2"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"k2", "^", "2"}]}]}]}], ";"}]}]}]], "Input",
 CellLabel->
  "In[839]:=",ExpressionUUID->"99b55a31-87f7-4451-bd65-f6615ced8ec6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"One", " ", 
    RowBox[{"loop", ":", " ", 
     RowBox[{"each", " ", "line", " ", "should", " ", "give", " ", "0"}]}]}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{"ds1", " ", "-", " ", 
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"du1", " ", "-", " ", 
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"dt1", " ", "+", " ", "db1", " ", "-", " ", 
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"dt1", " ", "-", " ", "db1", " ", "-", " ", 
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}]}], "]"}]}]}]], "Input",\

 CellLabel->
  "In[843]:=",ExpressionUUID->"8271c358-d151-48c4-bb95-1c97c9480916"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936340357246*^9},
 CellLabel->
  "Out[843]=",ExpressionUUID->"c967afe2-eb95-446f-babd-51c208abce56"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936340380239*^9},
 CellLabel->
  "Out[844]=",ExpressionUUID->"4bd3ccd1-574e-42d7-b2bf-bedb1b5d74bc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936340418457*^9},
 CellLabel->
  "Out[845]=",ExpressionUUID->"1dcdf137-759a-4acb-99f2-6e37ccbac294"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9999363404559317`*^9},
 CellLabel->
  "Out[846]=",ExpressionUUID->"e183342b-4238-4985-8a6a-23b98f480c7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"LT", " ", 
    RowBox[{"(", 
     RowBox[{"arXiv", ":", "2103.10513"}], ")"}], " ", 
    RowBox[{"App", ".", " ", 
     RowBox[{"B", ":", " ", 
      RowBox[{
       RowBox[{"the", " ", "two"}], "-", 
       RowBox[{"loop", " ", "polynomials", " ", 
        RowBox[{"F9", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}]}]}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F9", "[", 
      RowBox[{"1", ",", " ", "1"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"98", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"100", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"18", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"115", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"58", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"42", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"78", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"58", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"10", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"98", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"10", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"18", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"16", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"36", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"18", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "s", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"t", "^", "9"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"214", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"196", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"20", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"156", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"12", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"100", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"44", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"36", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"68", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"26", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"12", " ", "s", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"t", "^", "8"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"94", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"68", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"14", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"70", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"238", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"108", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"126", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"k1", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"10", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"13", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"52", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"18", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"72", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"48", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"16", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"96", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"48", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"4", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"16", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"30", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"14", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"13", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "4"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "5"}]}]}], ")"}], "/", "2"}]}], ";"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"F9", "[", 
      RowBox[{"1", ",", " ", "2"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "-", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "t"}], " ", "-", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"63", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", "k1", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"50", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"46", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"79", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"101", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"41", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"117", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"10", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"38", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"67", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"26", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"16", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"20", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"27", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"5", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"8", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k2", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"5", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "-", " ", 
        RowBox[{"15", " ", "s", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"t", "^", "9"}]}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"31", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"149", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"148", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"14", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"52", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"121", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"25", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"236", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"56", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"56", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"128", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"30", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"72", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"79", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"101", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"41", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"210", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"76", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"77", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"55", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"7", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"67", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"7", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"10", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"10", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"7", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"10", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"27", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"k1", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"18", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"3", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"5", " ", "k1", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"15", " ", 
         RowBox[{"t", "^", "8"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"b", " ", "k2", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"104", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"80", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"k2", " ", 
         RowBox[{"s", "^", "5"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"149", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"148", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"14", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"240", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"27", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"27", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"12", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"86", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"26", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"30", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"204", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"16", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"16", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"12", " ", "b", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"117", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"77", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"55", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"18", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"16", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"18", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"t", "^", "7"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"b", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"80", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"2", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"s", "^", "5"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"63", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"52", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"121", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"86", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"50", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"46", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"72", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"12", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"10", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"9", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"31", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"25", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"3", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"b", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}]}], ")"}], "/", "2"}]}], ";"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"F9", "[", 
      RowBox[{"2", ",", " ", "1"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "-", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "t"}], " ", "-", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"63", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", "k1", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"50", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"46", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"79", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"101", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"41", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"117", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"10", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"38", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"67", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"7", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"26", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"16", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"20", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"27", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"5", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"8", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k2", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"5", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "-", " ", 
        RowBox[{"15", " ", "s", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"t", "^", "9"}]}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", "\n", 
        "     ", 
        RowBox[{"31", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", "t", " ", "u"}], " ", "-", " ", "\n", 
        "     ", 
        RowBox[{"149", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"148", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"14", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"52", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"121", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"25", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"236", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"56", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"56", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"128", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"30", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"72", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"3", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"79", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"101", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"41", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"210", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"76", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"77", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"55", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"7", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"67", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"7", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"10", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"10", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"7", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"10", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"27", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"k1", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"18", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"3", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"3", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"5", " ", "k1", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"15", " ", 
         RowBox[{"t", "^", "8"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"b", " ", "k2", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"104", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"80", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"k2", " ", 
         RowBox[{"s", "^", "5"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"149", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"148", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"49", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"14", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"240", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"27", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"27", " ", 
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"12", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"86", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"26", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"32", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"152", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"30", " ", "b", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"204", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"16", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"16", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"12", " ", "b", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"117", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"19", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"10", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"77", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"55", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"7", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"18", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"7", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"16", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"5", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"18", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"t", "^", "7"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"b", " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"80", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", "b", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"s", "^", "5"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"54", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"63", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"52", " ", 
         RowBox[{"b", "^", "3"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"121", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"86", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"26", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"50", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"46", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"72", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"12", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"7", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"10", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"9", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"31", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"25", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"9", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"3", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k1", "^", "3"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"3", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"b", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "5"}]}]}], ")"}], "/", "2"}]}], ";"}], "\n", "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"F9", "[", 
      RowBox[{"2", ",", " ", "2"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"k2", "^", "4"}], " ", 
         RowBox[{"s", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"30", " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "t"}], " ", "+", " ", 
        RowBox[{"96", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"24", " ", "b", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"108", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"126", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "k1", " ", 
         RowBox[{"k2", "^", "3"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"156", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"24", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"12", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "+", " ", 
        RowBox[{"42", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"52", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"10", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"36", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"68", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "6"}]}], " ", "-", " ", 
        RowBox[{"36", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "7"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"18", " ", "b", " ", "k2", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "7"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "s", " ", 
         RowBox[{"t", "^", "8"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"t", "^", "9"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"15", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"72", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", 
        RowBox[{"48", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", "u"}], " ", "+", " ", "\n", 
        "     ", 
        RowBox[{"70", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"238", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"18", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"13", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"200", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"196", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"20", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"48", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"115", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"30", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"10", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", "\n", "     ", 
        RowBox[{
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"100", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"44", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"98", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"18", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"10", " ", "b", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"16", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"18", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "6"}], " ", "u"}], " ", "-", " ", 
        RowBox[{"12", " ", "s", " ", 
         RowBox[{"t", "^", "7"}], " ", "u"}], " ", "+", " ", 
        RowBox[{"7", " ", 
         RowBox[{"t", "^", "8"}], " ", "u"}], " ", "+", " ", "\n", "     ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"94", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"68", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"14", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"k2", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"14", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "4"}], " ", "t", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"214", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"40", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"k2", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"98", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"100", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"34", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"8", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"12", " ", "b", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"16", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"78", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"58", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"10", " ", "k1", " ", "k2", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"26", " ", "s", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "3"}], " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"64", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"44", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "2"}], " ", "k1", " ", "k2", " ", "s", " ", "t", 
         " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", "s", " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"16", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "3"}], " ", "t", " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"22", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"82", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"10", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"6", " ", "b", " ", 
         RowBox[{"k1", "^", "2"}], " ", "k2", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"4", " ", "b", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"5", " ", 
         RowBox[{"s", "^", "4"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"24", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"4", " ", "k1", " ", "k2", " ", "s", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"20", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"58", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"13", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"12", " ", "s", " ", 
         RowBox[{"t", "^", "5"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", " ", 
         RowBox[{"t", "^", "6"}], " ", 
         RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{"b", "^", "4"}], " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "s", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s", "^", "5"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"18", " ", 
         RowBox[{"b", "^", "3"}], " ", "k1", " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"12", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", 
         RowBox[{"s", "^", "2"}], " ", "t", " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", "\n", "     ", 
        RowBox[{"6", " ", 
         RowBox[{"b", "^", "2"}], " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"4", " ", "b", " ", "k1", " ", "s", " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"s", "^", "3"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"18", " ", "b", " ", "k1", " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "3"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", 
        RowBox[{"s", " ", 
         RowBox[{"t", "^", "4"}], " ", 
         RowBox[{"u", "^", "4"}]}], " ", "+", " ", "\n", "     ", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "-", " ", 
        RowBox[{"3", " ", 
         RowBox[{"k1", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s", "^", "2"}], " ", 
         RowBox[{"t", "^", "2"}], " ", 
         RowBox[{"u", "^", "5"}]}]}], ")"}], "/", "2"}]}], ";"}]}]}]], "Input",\

 CellLabel->
  "In[847]:=",ExpressionUUID->"66a4abe4-11c1-44f8-95c0-05c35bccf1ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Two", " ", 
    RowBox[{"loops", ":", " ", 
     RowBox[{"each", " ", "line", " ", "should", " ", "give", " ", "0"}]}]}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{"ds2", " ", "-", " ", 
     RowBox[{
      RowBox[{"F9", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "5"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"du2", " ", "-", " ", 
     RowBox[{
      RowBox[{"F9", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "5"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"dt2", " ", "+", " ", "db2", " ", "-", " ", 
     RowBox[{
      RowBox[{"F9", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "5"}]}]}], "]"}], "\n", 
   RowBox[{"Together", "[", 
    RowBox[{"dt2", " ", "-", " ", "db2", " ", "-", " ", 
     RowBox[{
      RowBox[{"F9", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s", " ", "u"}], " ", "-", " ", 
         RowBox[{"t", "^", "2"}]}], ")"}], "^", "5"}]}]}], "]"}]}]}]], "Input",\

 CellLabel->
  "In[851]:=",ExpressionUUID->"abac9f6f-d00d-4031-a917-58c9fa00aac3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936349962219*^9},
 CellLabel->
  "Out[851]=",ExpressionUUID->"54ed62fb-16e1-402e-a0b1-fb22043c7f53"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936351851314*^9},
 CellLabel->
  "Out[852]=",ExpressionUUID->"de2dab24-a537-459c-84d3-e91ca39e302a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9999363549181757`*^9},
 CellLabel->
  "Out[853]=",ExpressionUUID->"9d49cae8-20d4-441b-94ec-e51e5da37e21"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999936358200245*^9},
 CellLabel->
  "Out[854]=",ExpressionUUID->"e9d899c3-ee13-4e76-abd3-37420119ec98"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{352, Automatic}, {Automatic, 50}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"72f6d212-d9ef-4145-af21-a6ad8f832ec4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 139, 1, 98, "Title",ExpressionUUID->"c053e373-3fd7-4337-8dbc-8d3e905ffe58"],
Cell[722, 25, 169, 3, 53, "Subtitle",ExpressionUUID->"798261f1-089c-4d03-8a6c-b3e3560153cb"],
Cell[894, 30, 666, 12, 81, "Text",ExpressionUUID->"13bb33a3-9c59-472d-b6df-ac91f9c8776b"],
Cell[1563, 44, 730, 16, 196, "Text",ExpressionUUID->"f9832831-f7d0-42d8-938e-688ccb827c15"],
Cell[2296, 62, 197, 6, 48, "Input",ExpressionUUID->"1305f634-7d69-4840-8da2-ce0b4b54bc0d"],
Cell[CellGroupData[{
Cell[2518, 72, 113, 0, 67, "Section",ExpressionUUID->"ca9dfc07-0633-4726-ae0c-20a0a42d94aa"],
Cell[2634, 74, 429, 6, 58, "Text",ExpressionUUID->"b709e0fa-7ed2-423b-b43d-cfac0fdfe961"],
Cell[3066, 82, 1180, 23, 228, "Input",ExpressionUUID->"df0121fe-0d04-4b2e-88bd-b0ec4e7fd28a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4283, 110, 202, 3, 67, "Section",ExpressionUUID->"70716482-90b2-42ea-aaf4-4552c8ca4fcd"],
Cell[4488, 115, 628, 11, 58, "Text",ExpressionUUID->"8bfeb0a5-f891-4a50-b08b-6d301e2fd751"],
Cell[5119, 128, 605, 15, 174, "Input",ExpressionUUID->"5367afe4-3d84-41d9-859d-c5ee6ed90519"],
Cell[5727, 145, 1089, 20, 264, "Input",ExpressionUUID->"807cce0c-a3c9-4fee-91c6-65bbc1820f3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6853, 170, 111, 0, 67, "Section",ExpressionUUID->"25958f2b-8df0-440a-bafc-b8be87b71783"],
Cell[6967, 172, 668, 9, 81, "Text",ExpressionUUID->"9c11596f-7bf7-40d5-ae5f-c089ab0c045b"],
Cell[7638, 183, 430, 13, 174, "Input",ExpressionUUID->"4f6a9299-9bcb-4365-83b8-fb93eef3fbf2"],
Cell[8071, 198, 630, 17, 210, "Input",ExpressionUUID->"796a2e85-081e-457f-a199-475dbd2804e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8738, 220, 108, 0, 67, "Section",ExpressionUUID->"be1584ef-d8e0-49c9-b6c3-50c276844d40"],
Cell[8849, 222, 271, 4, 35, "Text",ExpressionUUID->"be36bd7c-a535-4010-a713-48e5fdd01f29"],
Cell[9123, 228, 1041, 22, 312, "Input",ExpressionUUID->"46000e0a-e0af-4a31-93fc-42ad86bbfa45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10201, 255, 120, 0, 67, "Section",ExpressionUUID->"fc1434b8-9f6a-4bc0-8c0a-e50c464a9bbc"],
Cell[10324, 257, 829, 13, 81, "Text",ExpressionUUID->"ee7cf622-d5c3-4835-99c2-74a4fa6333af"],
Cell[11156, 272, 7349, 179, 220, "Input",ExpressionUUID->"99b55a31-87f7-4451-bd65-f6615ced8ec6"],
Cell[CellGroupData[{
Cell[18530, 455, 1669, 50, 115, "Input",ExpressionUUID->"8271c358-d151-48c4-bb95-1c97c9480916"],
Cell[20202, 507, 153, 3, 34, "Output",ExpressionUUID->"c967afe2-eb95-446f-babd-51c208abce56"],
Cell[20358, 512, 153, 3, 34, "Output",ExpressionUUID->"4bd3ccd1-574e-42d7-b2bf-bedb1b5d74bc"],
Cell[20514, 517, 153, 3, 34, "Output",ExpressionUUID->"1dcdf137-759a-4acb-99f2-6e37ccbac294"],
Cell[20670, 522, 155, 3, 34, "Output",ExpressionUUID->"e183342b-4238-4985-8a6a-23b98f480c7f"]
}, Open  ]],
Cell[20840, 528, 127258, 2808, 5596, "Input",ExpressionUUID->"66a4abe4-11c1-44f8-95c0-05c35bccf1ef"],
Cell[CellGroupData[{
Cell[148123, 3340, 1670, 50, 115, "Input",ExpressionUUID->"abac9f6f-d00d-4031-a917-58c9fa00aac3"],
Cell[149796, 3392, 153, 3, 34, "Output",ExpressionUUID->"54ed62fb-16e1-402e-a0b1-fb22043c7f53"],
Cell[149952, 3397, 153, 3, 34, "Output",ExpressionUUID->"de2dab24-a537-459c-84d3-e91ca39e302a"],
Cell[150108, 3402, 155, 3, 34, "Output",ExpressionUUID->"9d49cae8-20d4-441b-94ec-e51e5da37e21"],
Cell[150266, 3407, 153, 3, 34, "Output",ExpressionUUID->"e9d899c3-ee13-4e76-abd3-37420119ec98"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


